Quasinormal modes of Kerr-de Sitter black holes via the Heun function

This note addresses quasinormal mode frequencies of four-dimensional asymptotically de Sitter rotating black holes. The main motivation is that Mathematica 12.1 has implemented a new family of special functions: Heun functions. Using the fact that Teukolsky's equations for Kerr-de Sitter black holes are mapped to Heun's equations, we are able to compute their quasinormal mode frequencies by the Heun function. In this approach, Mathematica normally evaluates these frequencies to arbitrary numerical precision in a few seconds. We further discuss an application to asymptotically flat rotating black holes.

==> anc/QNM-Kerr-dS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95855,       2513]
NotebookOptionsPosition[     91109,       2426]
NotebookOutlinePosition[     91513,       2442]
CellTagsIndexPosition[     91470,       2439]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Caution 1:",
  FontColor->RGBColor[1, 0, 0]],
 " ",
 StyleBox["This program runs in Mathematica 12.1 or later.",
  FontColor->GrayLevel[0]],
 "\n",
 StyleBox["Caution 2:",
  FontColor->RGBColor[1, 0, 0]],
 " ",
 StyleBox["To get the QNM eigenvalues, you have to input proper initial \
values of \[Omega] and \[Lambda]. I have no idea how to know them in general.",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.8009564603734093`*^9, 3.800956569259301*^9}, {
  3.800956613584832*^9, 3.800956640450279*^9}, {3.800960932039394*^9, 
  3.8009609327139273`*^9}},ExpressionUUID->"1dc4f678-4cbe-4bc1-bcc1-\
16b8cd862899"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.800480801449799*^9, 3.8004808029673853`*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"a9ffa51a-a60a-4495-b6ad-798c38147c82"],

Cell[CellGroupData[{

Cell["This part computes Wronskians of angular solutions", "Subsection",
 CellChangeTimes->{{3.8009566682720327`*^9, 3.8009566968583*^9}, 
   3.800956732442721*^9, {3.801252641239224*^9, 
   3.8012526446538754`*^9}},ExpressionUUID->"6afa3d25-a7cc-4557-babf-\
9a1adbdbbd96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"angular", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s_", ",", "l_", ",", "m_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M_", ",", "\[CapitalLambda]_", ",", "a_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Omega]_", ",", "\[Lambda]_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]0", ",", "aH", ",", "A1", ",", "A2", ",", "A3", ",", "A3c", ",",
       "c", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]",
       ",", "\[Epsilon]", ",", "q", ",", "y01", ",", "y02", ",", "y11", ",", 
      "y12"}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[Alpha]0", "=", 
      FractionBox[
       RowBox[{"\[CapitalLambda]", " ", 
        SuperscriptBox["a", "2"]}], "3"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aH", "=", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"I", "/", 
            SqrtBox["\[Alpha]0"]}]}], ")"}], "2"], 
        RowBox[{"4", 
         RowBox[{"I", "/", 
          SqrtBox["\[Alpha]0"]}]}]]}]}], ";", 
     RowBox[{"c", "=", 
      RowBox[{"a", " ", "\[Omega]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A1", "=", 
      FractionBox[
       RowBox[{"m", "-", "s"}], "2"]}], ";", 
     RowBox[{"A2", "=", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", "+", "s"}], "2"]}]}], ";", 
     RowBox[{"A3", "=", 
      RowBox[{
       FractionBox["I", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"1", "+", "\[Alpha]0"}], 
           SqrtBox["\[Alpha]0"]], "c"}], "-", 
         RowBox[{"m", 
          SqrtBox["\[Alpha]0"]}], "-", 
         RowBox[{"I", " ", "s"}]}], ")"}]}]}], ";", 
     RowBox[{"A3c", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "I"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"1", "+", "\[Alpha]0"}], 
           SqrtBox["\[Alpha]0"]], "c"}], "-", 
         RowBox[{"m", 
          SqrtBox["\[Alpha]0"]}], "+", 
         RowBox[{"I", " ", "s"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", "=", "1"}], ";", 
     RowBox[{"\[Beta]", "=", 
      RowBox[{"1", "-", "s", "-", 
       RowBox[{"I", " ", "m", " ", 
        SqrtBox["\[Alpha]0"]}], "+", 
       RowBox[{"I", " ", "c", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["\[Alpha]0"], "+", 
          FractionBox["1", 
           SqrtBox["\[Alpha]0"]]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]", "=", 
      RowBox[{
       RowBox[{"2", "A1"}], "+", "1"}]}], ";", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{
       RowBox[{"2", "A2"}], "+", "1"}]}], ";", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       RowBox[{"2", "A3"}], "+", "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"I", " ", "\[Lambda]"}], 
        RowBox[{"4", 
         SqrtBox["\[Alpha]0"]}]], "+", 
       FractionBox["1", "2"], "+", "A1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"A3", "-", "A3c"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"y01", "[", "z_", "]"}], ":=", 
      RowBox[{"HeunG", "[", 
       RowBox[{
       "aH", ",", "q", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
        "\[Delta]", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y02", "[", "z_", "]"}], ":=", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"1", "-", "\[Gamma]"}]], 
       RowBox[{"HeunG", "[", 
        RowBox[{"aH", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"aH", " ", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", "q"}], ",", 
         RowBox[{"\[Alpha]", "+", "1", "-", "\[Gamma]"}], ",", 
         RowBox[{"\[Beta]", "+", "1", "-", "\[Gamma]"}], ",", 
         RowBox[{"2", "-", "\[Gamma]"}], ",", "\[Delta]", ",", "z"}], 
        "]"}]}]}], " ", ";", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y11", "[", "z_", "]"}], ":=", 
      RowBox[{"HeunG", "[", 
       RowBox[{
        RowBox[{"1", "-", "aH"}], ",", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", "\[Beta]"}], "-", "q"}], ",", "\[Alpha]", 
        ",", "\[Beta]", ",", "\[Delta]", ",", "\[Gamma]", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y12", "[", "z_", "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"1", "-", "\[Delta]"}]], 
       RowBox[{"HeunG", "[", 
        RowBox[{
         RowBox[{"1", "-", "aH"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "aH"}], ")"}], "\[Gamma]"}], "+", 
             "\[Epsilon]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Delta]"}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}], "-", "q"}], ",", 
         RowBox[{"\[Alpha]", "+", "1", "-", "\[Delta]"}], ",", 
         RowBox[{"\[Beta]", "+", "1", "-", "\[Delta]"}], ",", 
         RowBox[{"2", "-", "\[Delta]"}], ",", "\[Gamma]", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}]}], ";", " ", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "-", "s"}], "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m"}], "-", "s"}], "\[GreaterEqual]", "0"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y01", "[", "z", "]"}], ",", 
             RowBox[{"y11", "[", "z", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"y01", "'"}], "[", "z", "]"}], ",", 
             RowBox[{
              RowBox[{"y11", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}], 
        "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "-", "s"}], "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m"}], "-", "s"}], "<", "0"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y01", "[", "z", "]"}], ",", 
             RowBox[{"y12", "[", "z", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"y01", "'"}], "[", "z", "]"}], ",", 
             RowBox[{
              RowBox[{"y12", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}], 
        "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "-", "s"}], "<", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m"}], "-", "s"}], "\[GreaterEqual]", "0"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y02", "[", "z", "]"}], ",", 
             RowBox[{"y11", "[", "z", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"y02", "'"}], "[", "z", "]"}], ",", 
             RowBox[{
              RowBox[{"y11", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}], 
        "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "-", "s"}], "<", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m"}], "-", "s"}], "<", "0"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y02", "[", "z", "]"}], ",", 
             RowBox[{"y12", "[", "z", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"y02", "'"}], "[", "z", "]"}], ",", 
             RowBox[{
              RowBox[{"y12", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}], 
        "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "2"}]}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8001882803874083`*^9, 3.800188713903912*^9}, {
   3.8001887449642467`*^9, 3.800188749813334*^9}, {3.800188786927712*^9, 
   3.80018898714705*^9}, {3.8001892487933607`*^9, 3.800189272701936*^9}, {
   3.800189532479863*^9, 3.8001895333012133`*^9}, {3.8001902660956593`*^9, 
   3.800190289135956*^9}, {3.800225065792048*^9, 3.800225083926622*^9}, {
   3.800261908885591*^9, 3.8002619615216703`*^9}, {3.80026200748112*^9, 
   3.800262050433694*^9}, {3.800262090462677*^9, 3.8002621160332003`*^9}, {
   3.800262266518846*^9, 3.8002622734136543`*^9}, {3.800332627013997*^9, 
   3.800332682247128*^9}, {3.8004421277133713`*^9, 3.8004421575347023`*^9}, {
   3.80044220194136*^9, 3.800442365880549*^9}, {3.8004423966153193`*^9, 
   3.800442422377679*^9}, 3.800443890601822*^9, {3.800773477663072*^9, 
   3.800773547345998*^9}, 3.8009568059330378`*^9, 3.800960994335423*^9, {
   3.801192594222889*^9, 3.801192785051099*^9}, {3.8012525838650618`*^9, 
   3.801252604256588*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"822713d4-94f3-4a1a-938c-e385da4ac35c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This part computes Wronskians of radial solutions", "Subsection",
 CellChangeTimes->{{3.800956704902802*^9, 3.80095672908005*^9}, {
  3.8012526488345957`*^9, 
  3.801252652237782*^9}},ExpressionUUID->"be81f2f5-ed0c-440b-93aa-\
9d51e3f4d004"],

Cell[BoxData[
 RowBox[{
  RowBox[{"radial", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s_", ",", "l_", ",", "m_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M_", ",", "\[CapitalLambda]_", ",", "a_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Omega]_", ",", "\[Lambda]_"}], "}"}], ",", "prec_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"$MinPrecision", "=", "prec"}], ",", 
      RowBox[{"$MaxExtraPrecision", "=", 
       RowBox[{"2", "prec"}]}], ",", "\[CapitalDelta]r", ",", "Kr", ",", 
      "\[Alpha]0", ",", "rp", ",", "rm", ",", "rpp", ",", "rmp", ",", "B1", 
      ",", "B2", ",", "B3", ",", "aH", ",", "\[Alpha]", ",", "\[Beta]", ",", 
      "\[Gamma]", ",", "\[Delta]", ",", "\[Epsilon]", ",", "q", ",", "y01", 
      ",", "y02", ",", "y11", ",", "y12", ",", "con"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox["\[CapitalLambda]", "3"], 
           SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", "M", " ", "r"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Kr", "[", "r_", "]"}], ":=", 
      RowBox[{
       RowBox[{"\[Omega]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}]}], "-", 
       RowBox[{"a", " ", "m"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]0", "=", 
      FractionBox[
       RowBox[{"\[CapitalLambda]", " ", 
        SuperscriptBox["a", "2"]}], "3"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rmp", ",", "rm", ",", "rp", ",", "rpp"}], "}"}], "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"r", "/.", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "\[Equal]", "0"}], 
          ",", "r", ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"aH", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rpp", "-", "rm"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"rmp", "-", "rp"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rpp", "-", "rp"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"rmp", "-", "rm"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"B1", "=", 
      FractionBox[
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]0"}], ")"}], 
        RowBox[{"Kr", "[", "rp", "]"}]}], 
       RowBox[{
        RowBox[{"\[CapitalDelta]r", "'"}], "[", "rp", "]"}]]}], ";", 
     RowBox[{"B2", "=", 
      FractionBox[
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]0"}], ")"}], 
        RowBox[{"Kr", "[", "rpp", "]"}]}], 
       RowBox[{
        RowBox[{"\[CapitalDelta]r", "'"}], "[", "rpp", "]"}]]}], ";", 
     RowBox[{"B3", "=", 
      FractionBox[
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]0"}], ")"}], 
        RowBox[{"Kr", "[", "rmp", "]"}]}], 
       RowBox[{
        RowBox[{"\[CapitalDelta]r", "'"}], "[", "rmp", "]"}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "1"}]}], ";", 
     RowBox[{"\[Beta]", "=", 
      RowBox[{"s", "+", "1", "-", 
       FractionBox[
        RowBox[{"2", "I", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]0"}], ")"}], 
         RowBox[{"Kr", "[", "rm", "]"}]}], 
        RowBox[{
         RowBox[{"\[CapitalDelta]r", "'"}], "[", "rm", "]"}]]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]", "=", 
      RowBox[{
       RowBox[{"2", "B1"}], "+", "s", "+", "1"}]}], ";", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{
       RowBox[{"2", "B2"}], "+", "s", "+", "1"}]}], ";", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       RowBox[{"2", "B3"}], "+", "s", "+", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "s"}]}], ")"}], "rmp", " "}], 
          RowBox[{"rm", "-", "rmp"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "-", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}]}],
            "+", 
           RowBox[{"\[CapitalLambda]", 
            RowBox[{"(", 
             RowBox[{"1", "+", "s"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], "rp", " ", 
            RowBox[{"(", 
             RowBox[{"rp", "+", "rpp"}], ")"}]}]}], 
          RowBox[{"\[CapitalLambda]", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rmp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rp", "-", "rpp"}], ")"}], " "}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "I", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "s"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[CapitalLambda]"}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rp", " ", "rm", " ", "\[Omega]"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "\[Omega]"}], "-", 
             RowBox[{"a", " ", "m"}]}], ")"}]}], 
          RowBox[{"\[CapitalLambda]", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rmp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rp", "-", "rpp"}], ")"}], " "}]]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y01", "[", "z_", "]"}], ":=", 
      RowBox[{"HeunG", "[", 
       RowBox[{
       "aH", ",", "q", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
        "\[Delta]", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y02", "[", "z_", "]"}], ":=", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"1", "-", "\[Gamma]"}]], 
       RowBox[{"HeunG", "[", 
        RowBox[{"aH", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"aH", " ", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}]}], "+", "q"}], ",", 
         RowBox[{"\[Alpha]", "+", "1", "-", "\[Gamma]"}], ",", 
         RowBox[{"\[Beta]", "+", "1", "-", "\[Gamma]"}], ",", 
         RowBox[{"2", "-", "\[Gamma]"}], ",", "\[Delta]", ",", "z"}], 
        "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y11", "[", "z_", "]"}], ":=", 
      RowBox[{"HeunG", "[", 
       RowBox[{
        RowBox[{"1", "-", "aH"}], ",", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", "\[Beta]"}], "-", "q"}], ",", "\[Alpha]", 
        ",", "\[Beta]", ",", "\[Delta]", ",", "\[Gamma]", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y12", "[", "z_", "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"1", "-", "\[Delta]"}]], 
       RowBox[{"HeunG", "[", 
        RowBox[{
         RowBox[{"1", "-", "aH"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "aH"}], ")"}], "\[Gamma]"}], "+", 
             "\[Epsilon]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Delta]"}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}], "-", "q"}], ",", 
         RowBox[{"\[Alpha]", "+", "1", "-", "\[Delta]"}], ",", 
         RowBox[{"\[Beta]", "+", "1", "-", "\[Delta]"}], ",", 
         RowBox[{"2", "-", "\[Delta]"}], ",", "\[Gamma]", ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"Det", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y02", "[", "z", "]"}], ",", 
            RowBox[{"y11", "[", "z", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"y02", "'"}], "[", "z", "]"}], ",", 
            RowBox[{
             RowBox[{"y11", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}], 
       RowBox[{"Det", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y12", "[", "z", "]"}], ",", 
            RowBox[{"y11", "[", "z", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"y12", "'"}], "[", "z", "]"}], ",", 
            RowBox[{
             RowBox[{"y11", "'"}], "[", "z", "]"}]}], "}"}]}], "}"}], "]"}]], 
      "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.800189005744602*^9, 3.800189042700747*^9}, {
   3.8001890913350973`*^9, 3.800189204668577*^9}, {3.800189258039899*^9, 
   3.8001892835003233`*^9}, {3.800189358348342*^9, 3.800189433161935*^9}, {
   3.80018947889466*^9, 3.8001895123645477`*^9}, {3.8001895818793917`*^9, 
   3.800189590159206*^9}, {3.8001896269486523`*^9, 3.800189650471034*^9}, {
   3.800189680994945*^9, 3.800189745696447*^9}, {3.8001897913486557`*^9, 
   3.800190028279016*^9}, {3.800190066753748*^9, 3.800190076598111*^9}, {
   3.800190112508183*^9, 3.80019013586294*^9}, {3.800190437740362*^9, 
   3.800190444941442*^9}, {3.8001905464384947`*^9, 3.800190580934794*^9}, {
   3.800190640009492*^9, 3.8001906482207947`*^9}, {3.8001906824107113`*^9, 
   3.800190731585137*^9}, {3.8002248594083757`*^9, 3.8002248645028763`*^9}, {
   3.8002250737919607`*^9, 3.800225078763563*^9}, 3.800228604359035*^9, {
   3.800228863609593*^9, 3.800228863789188*^9}, {3.800258394023932*^9, 
   3.800258404002413*^9}, {3.800332820784164*^9, 3.800332835530946*^9}, {
   3.8004434039599867`*^9, 3.8004436976241617`*^9}, {3.8004437377651587`*^9, 
   3.8004437420509043`*^9}, {3.800443938662497*^9, 3.800443958292219*^9}, {
   3.800477302815207*^9, 3.800477304715444*^9}, {3.800478092545327*^9, 
   3.80047809635771*^9}, {3.800480810272069*^9, 3.800480815503126*^9}, {
   3.800481162719236*^9, 3.80048117415971*^9}, {3.8006235103978653`*^9, 
   3.800623523840961*^9}, {3.8007735692154303`*^9, 3.800773591310548*^9}, {
   3.800956440862372*^9, 3.8009564452044888`*^9}, 3.800956836668055*^9, {
   3.800957844891156*^9, 3.8009578523939753`*^9}, {3.800964890644146*^9, 
   3.8009649124110317`*^9}, {3.800964957086063*^9, 3.8009650248458242`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"1f2c8855-9f68-4418-8a69-bd9c37f0f15d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This part computes QNM eigenvalues for given parameters", "Subsection",
 CellChangeTimes->{{3.800956743335556*^9, 3.8009567712564077`*^9}, {
  3.801252661488162*^9, 
  3.801252662041481*^9}},ExpressionUUID->"956b810e-2034-47f1-bc89-\
14c0b4cf8192"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "QNMdS", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNMdS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s_", ",", "l_", ",", "m_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M_", ",", "\[CapitalLambda]_", ",", "a_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Omega]ini_", ",", "\[Lambda]ini_"}], "}"}], ",", "prec_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"QNMdS", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", ",", "l", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "\[CapitalLambda]", ",", "a"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]ini", ",", "\[Lambda]ini"}], "}"}], ",", "prec"}], 
    "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"a", "\[Equal]", "0"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"radial", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s", ",", "l", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"M", ",", "\[CapitalLambda]", ",", "a"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Omega]", ",", 
             RowBox[{
              RowBox[{"l", 
               RowBox[{"(", 
                RowBox[{"l", "+", "1"}], ")"}]}], "-", 
              RowBox[{"s", 
               RowBox[{"(", 
                RowBox[{"s", "-", "1"}], ")"}]}]}]}], "}"}], ",", 
           RowBox[{"prec", "+", "10"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Omega]", ",", "\[Omega]ini"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", 
          RowBox[{"prec", "+", "10"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"angular", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"s", ",", "l", ",", "m"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"M", ",", "\[CapitalLambda]", ",", "a"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Omega]", ",", "\[Lambda]"}], "}"}]}], "]"}], ",", 
           RowBox[{"radial", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"s", ",", "l", ",", "m"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"M", ",", "\[CapitalLambda]", ",", "a"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Omega]", ",", "\[Lambda]"}], "}"}], ",", 
             RowBox[{"prec", "+", "10"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Omega]", ",", "\[Omega]ini"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", ",", "\[Lambda]ini"}], "}"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", 
          RowBox[{"prec", "+", "10"}]}]}], "]"}], ",", "prec"}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.80019016230033*^9, 3.800190230710685*^9}, {
   3.800190469914936*^9, 3.8001904719052763`*^9}, {3.800190572201598*^9, 
   3.800190573415382*^9}, {3.800190707868946*^9, 3.800190756075254*^9}, {
   3.800225021195319*^9, 3.8002250540564404`*^9}, {3.800225094748129*^9, 
   3.8002251902772493`*^9}, {3.800225597341837*^9, 3.800225676363707*^9}, 
   3.800228562877215*^9, 3.800228621142074*^9, 3.800228775540011*^9, 
   3.800228806433152*^9, 3.800228837911841*^9, 3.800228903871224*^9, {
   3.800258254406299*^9, 3.800258269144096*^9}, {3.800258423170905*^9, 
   3.800258436389583*^9}, {3.8003626978994303`*^9, 3.800362720836543*^9}, {
   3.8003627723747177`*^9, 3.800362808048872*^9}, {3.800481377596867*^9, 
   3.800481410232922*^9}, {3.8009578915773773`*^9, 3.800957898934173*^9}, {
   3.800965237746695*^9, 3.800965298372508*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"37854fe2-9e0d-4ad8-8222-54fa36a5b670"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1: Schwarzschild-de Sitter", "Subsection",
 CellChangeTimes->{{3.800959048290696*^9, 3.800959069958015*^9}, {
  3.8012527272067432`*^9, 
  3.801252727540637*^9}},ExpressionUUID->"e83d2530-99ff-447e-ac87-\
01a33d2c86c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"step", "=", 
   RowBox[{"1", "/", "200"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "Sch", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sch", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.747", "-", 
      RowBox[{"0.178", "I"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sch", "[", "\[CapitalLambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sch", "[", "\[CapitalLambda]", "]"}], "=", 
   RowBox[{"\[Omega]", "/.", 
    RowBox[{"QNMdS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[CapitalLambda]", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sch", "[", 
         RowBox[{"\[CapitalLambda]", "-", "step"}], "]"}], ",", "0"}], "}"}], 
      ",", "20"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8004021281542263`*^9, 3.80040213110043*^9}, {
   3.8004022015950527`*^9, 3.800402239227129*^9}, 3.800403477888317*^9, 
   3.800405429912526*^9, 3.800405546364797*^9, {3.800407715902176*^9, 
   3.800407727117631*^9}, {3.800408017723218*^9, 3.800408022199965*^9}, {
   3.800443853383037*^9, 3.8004438582090693`*^9}, {3.800477983607861*^9, 
   3.800478010798579*^9}, {3.8006235674002666`*^9, 3.800623567635778*^9}, {
   3.800956877099699*^9, 3.800956973918046*^9}, {3.8009570666771183`*^9, 
   3.800957110619405*^9}, {3.8009572040757227`*^9, 3.800957216495748*^9}, 
   3.80095732791879*^9},
 CellLabel->
  "In[352]:=",ExpressionUUID->"06c5d688-cd85-41a3-8576-6dc604a8a23f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AbsoluteTiming", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "*", "step"}], ",", 
        RowBox[{"Sch", "[", 
         RowBox[{"p", "*", "step"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", "p"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.80095697889252*^9, 3.8009570456379137`*^9}, {
   3.800957089897687*^9, 3.800957094925706*^9}, {3.800957248717238*^9, 
   3.8009572565234747`*^9}, 3.800957334556567*^9, {3.800957403745295*^9, 
   3.800957437383134*^9}, {3.800957471640526*^9, 3.8009574739228354`*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"a5a33a6f-ca85-4a44-b545-596f3b40deb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.920138`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "200"], ",", 
       RowBox[{
       "0.36518008169193166154977154673304315933`20.138457891410898", "-", 
        RowBox[{
        "0.08725853511710395598869302672227955959`19.516758727815382", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.745384`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", 
       RowBox[{
       "0.35647982813758125957724487306626621932`20.138371520711985", "-", 
        RowBox[{
        "0.08549276533626926480258679299584214877`19.51826592586509", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.561381`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "200"], ",", 
       RowBox[{
       "0.34755592838271964754543464876264527666`20.13828414030031", "-", 
        RowBox[{
        "0.08366043706177862405784627688011262988`19.51977956858593", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.561397`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "50"], ",", 
       RowBox[{
       "0.33839142759245574033395492892044979394`20.13819580699448", "-", 
        RowBox[{
        "0.08175644547956479209705228083137457035`19.521298455794092", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.501574`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", 
       RowBox[{
       "0.32896702266776991787984800186636710783`20.138106583707856", "-", 
        RowBox[{
        "0.0797750520486328140912759545618740287`19.52282131568767", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.485659`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "100"], ",", 
       RowBox[{
       "0.31926056864712961596580930543348197127`20.13801653867826", "-", 
        RowBox[{
        "0.07770975962361271795268399261421082624`19.524346821407885", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.471828`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "200"], ",", 
       RowBox[{
       "0.30924644410328164961035514994275958236`20.137925744352795", "-", 
        RowBox[{
        "0.07555315121632487021992489733208330948`19.52587361266378", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.525164`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "25"], ",", 
       RowBox[{
       "0.29889472382542795117894789971588415101`20.137834275990365", "-", 
        RowBox[{
        "0.07329667837077555896267993369495236761`19.527400321078375", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41356`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "200"], ",", 
       RowBox[{
       "0.28817008335275633109265714530688305258`20.137742210127005", "-", 
        RowBox[{
        "0.07093037871024790289432280460594038429`19.528925596629737", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.294631`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", 
       RowBox[{
       "0.27703032223795312942007329481630235872`20.137649623074097", "-", 
        RowBox[{
        "0.06844249240115583961434590267385402404`19.530448132308027", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.271827`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "200"], ",", 
       RowBox[{
       "0.26542433110983662544391451478666445503`20.137556589586257", "-", 
        RowBox[{
        "0.06581893136474606709206823566922026764`19.531966684828305", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27567`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "50"], ",", 
       RowBox[{
       "0.25328922295749428569320223020778919953`20.13746318177769", "-", 
        RowBox[{
        "0.06304252802861670998941354239302476338`19.533480090314036", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.270553`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "200"], ",", 
       RowBox[{
       "0.24054616496630872129176084669675386716`20.13736946831158", "-", 
        RowBox[{
        "0.0600919426123083661944436639024229917`19.534987274808902", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.278155`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "100"], ",", 
       RowBox[{
       "0.22709410781037130428578492895883390301`20.137275513849282", "-", 
        RowBox[{
        "0.05694001961180951867234806145372121932`19.536487260093985", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.350941`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", 
       RowBox[{
       "0.21279994684012139335724850873012192619`20.137181378725113", "-", 
        RowBox[{
        "0.05355121169622740066931360093361171845`19.537979165597058", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.377381`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "25"], ",", 
       RowBox[{
       "0.19748226378574015025946252575855865452`20.137087118804633", "-", 
        RowBox[{
        "0.04987732866661553395824042639876788577`19.539462207264343", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.421345`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "200"], ",", 
       RowBox[{
       "0.18088263677832817394419278674023980129`20.136992785484228", "-", 
        RowBox[{
        "0.04585004739671516417226190080526080375`19.54093569421584", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43926`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "100"], ",", 
       RowBox[{
       "0.16261044740666982230163454355358568203`20.136898425794342", "-", 
        RowBox[{
        "0.04136652532045275142474443460695598917`19.542399023890592", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.496175`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "200"], ",", 
       RowBox[{
       "0.14202322609051974845148111915198323046`20.13680408257473", "-", 
        RowBox[{
        "0.03625826069549356582934863409310277398`19.543851676253947", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.652681`", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       RowBox[{
       "0.11791643390859061147974084329368877955`20.13670979469639", "-", 
        RowBox[{
        "0.03021048860717608067621356905440090612`19.545293207507964", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800957051340919*^9, 3.800957096980237*^9, 3.800957232202599*^9, 
   3.800957265643825*^9, 3.800957352290162*^9, {3.8009574045131598`*^9, 
   3.800957487810925*^9}, 3.8009579623561897`*^9, 3.800965057689314*^9, 
   3.800965324356447*^9, 3.80125791445407*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"0dee8077-31a0-4292-b9cb-d7756a241005"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 2: Kerr-dS", "Subsection",
 CellChangeTimes->{{3.800960147166609*^9, 3.800960153814913*^9}, {
  3.80125272971979*^9, 
  3.801252730010497*^9}},ExpressionUUID->"64126678-ce03-45dd-a660-\
9d729b879d67"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]r", ",", "Msol"}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["\[CapitalLambda]", "3"], 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", "M", " ", "r"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Msol", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"\[CapitalDelta]r", "'"}], "[", "rplus", "]"}], 
            RowBox[{"2", "rplus"}]], "\[Equal]", 
           FractionBox["4", "10"]}], ",", 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "rplus", "]"}], "\[Equal]", 
           "0"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", "0"}], ",", 
          RowBox[{"\[CapitalLambda]", "\[Rule]", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"rplus", ",", "M"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"M0", "=", 
     RowBox[{"M", "/.", 
      RowBox[{"Msol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNMdS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "3", ",", 
      RowBox[{"1", "/", "10"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"4.5", "-", 
       RowBox[{"0.5", "I"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2.8"}], "+", 
       RowBox[{"0.3", "I"}]}]}], "}"}], ",", "20"}], "]"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNMdS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "3", ",", 
      RowBox[{"1", "/", "10"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1.6"}], "-", 
       RowBox[{"0.6", "I"}]}], ",", 
      RowBox[{"1.2", "+", 
       RowBox[{"0.4", "I"}]}]}], "}"}], ",", "20"}], "]"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.800960450298092*^9, 3.800960486560309*^9}, {
  3.800960570660071*^9, 3.800960823563929*^9}, {3.800960858237626*^9, 
  3.8009608657082253`*^9}, {3.80096417315141*^9, 3.800964185601698*^9}, {
  3.801252745111375*^9, 3.8012527872716007`*^9}, {3.80125797253846*^9, 
  3.8012579734016333`*^9}, {3.801258011697834*^9, 3.801258012839075*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"10e5da31-e184-4997-bdab-3c3a0223e062"],

Cell[BoxData["0.\
12049281521534185865002159021545243233702423083129393682716896161241947397136`\
49.52287874528033"], "Output",
 CellChangeTimes->{{3.800960654615419*^9, 3.800960715132168*^9}, 
   3.80096079027178*^9, 3.8009608248262787`*^9, 3.800960866308869*^9, 
   3.80096418684933*^9, 3.800965346521041*^9, 3.80125793385315*^9, {
   3.801257996034588*^9, 3.8012580139614964`*^9}},
 CellLabel->
  "Out[363]=",ExpressionUUID->"6d3f091c-5a59-466c-a02a-121c920e82f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.65918`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
      "4.54570531060377218187577831507915587422`20.14776943497908", "-", 
       RowBox[{
       "0.51275988679986671329292952357478979737`19.200082200146856", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.86014841119211023469312775051457705834`20.147553599377105"}], 
       "+", 
       RowBox[{
       "0.33515230908620279485508556707142434463`19.216407246294903", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800960654615419*^9, 3.800960715132168*^9}, 
   3.80096079027178*^9, 3.8009608248262787`*^9, 3.800960866308869*^9, 
   3.80096418684933*^9, 3.800965346521041*^9, 3.80125793385315*^9, {
   3.801257996034588*^9, 3.801258014598096*^9}},
 CellLabel->
  "Out[364]=",ExpressionUUID->"b06f04ba-dfef-4253-a499-b4e478d84b53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.562088`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.57972541530206474162612160383278438702`20.12009341427042"}], 
       "-", 
       RowBox[{
       "0.61260946203745749368379708806344554764`19.70869550935267", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
      "1.22954400096050033503032938237736143518`20.126652848531084", "+", 
       RowBox[{
       "0.41904630779076778077115325943108840359`19.65917079178747", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800960654615419*^9, 3.800960715132168*^9}, 
   3.80096079027178*^9, 3.8009608248262787`*^9, 3.800960866308869*^9, 
   3.80096418684933*^9, 3.800965346521041*^9, 3.80125793385315*^9, {
   3.801257996034588*^9, 3.801258015160865*^9}},
 CellLabel->
  "Out[365]=",ExpressionUUID->"cf13e892-6682-4aee-b6da-12a7c006eff1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]r", ",", "Msol"}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["\[CapitalLambda]", "3"], 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", "M", " ", "r"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Msol", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"\[CapitalDelta]r", "'"}], "[", "rplus", "]"}], 
            RowBox[{"2", "rplus"}]], "\[Equal]", 
           FractionBox["2", "10"]}], ",", 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "rplus", "]"}], "\[Equal]", 
           "0"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", "0"}], ",", 
          RowBox[{"\[CapitalLambda]", "\[Rule]", "3"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"rplus", ",", "M"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"M0", "=", 
     RowBox[{"M", "/.", 
      RowBox[{"Msol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNMdS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "3", ",", 
      RowBox[{"1", "/", "10"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1.6", "-", 
       RowBox[{"0.2", "I"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"0.1", "I"}]}]}], "}"}], ",", "20"}], "]"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNMdS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "3", ",", 
      RowBox[{"1", "/", "10"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.3"}], "-", 
       RowBox[{"0.2", "I"}]}], ",", 
      RowBox[{"0.3", "+", 
       RowBox[{"0.1", "I"}]}]}], "}"}], ",", "20"}], "]"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.801258120401229*^9, 3.801258179376523*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"dfd98dc5-4825-4bdf-a553-02eb0da841b7"],

Cell[BoxData["0.\
17888543819998317571273389349850209883524946876892205794167177963284167405102`\
49.52287874528033"], "Output",
 CellChangeTimes->{3.801258181837049*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"3b611286-71da-42b5-b63b-5adf5058fdea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.396928`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
      "1.68369232272704943832558369108843907645`20.146744744076717", "-", 
       RowBox[{
       "0.22282233389659540501368499865431044714`19.268440731291804", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "0.97166299799397746552035670205490969132`20.145504729872787"}], 
       "+", 
       RowBox[{
       "0.14844956668611832277766273041467134244`19.32956799950298", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.801258182230665*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"aaeefdd6-ef23-45f2-bcf1-e91c6e0897f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.501437`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "0.28824029661051202969946975949057299572`20.04179184695585"}], 
       "-", 
       RowBox[{
       "0.23236119118104931615502106535844602562`19.948200745120943", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
      "0.35200103733134093510249704354964857895`20.11102500865717", "+", 
       RowBox[{
       "0.15720068614854480735902775682913903716`19.760935502643992", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.801258182732856*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"f4255520-3174-43af-bf07-64da4801372d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 3: Kerr in the flat limit", "Subsection",
 CellChangeTimes->{{3.800959776011957*^9, 
  3.8009597938872843`*^9}},ExpressionUUID->"8d21e367-cb5f-4218-bcce-\
a81fb447f3c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s0", "=", 
   RowBox[{"-", "2"}]}], ";", 
  RowBox[{"l0", "=", "2"}], ";", 
  RowBox[{"m0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"8", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]flat", "=", 
    RowBox[{"0.5860169749", "-", 
     RowBox[{"0.07562955239", "I"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "value", " ", "was", " ", "taken", " ", "from", " ", 
    RowBox[{"Prof", ".", " ", 
     RowBox[{"Berti", "'"}]}], "s", " ", "site"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aflat", "=", 
    RowBox[{"2.585293972", "+", 
     RowBox[{"0.2052974849", "I"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "value", " ", "was", " ", "taken", " ", "from", " ", 
    RowBox[{"Prof", ".", " ", 
     RowBox[{"Berti", "'"}]}], "s", " ", "site"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]flat", "=", 
  RowBox[{
   RowBox[{"Aflat", "+", 
    RowBox[{"2", "s"}], "-", 
    RowBox[{"2", "m", " ", "c"}], "+", 
    SuperscriptBox["c", "2"]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "s0"}], ",", 
     RowBox[{"m", "\[Rule]", "m0"}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"a0", "*", "\[Omega]flat"}]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.800227476493382*^9, 3.800227618545082*^9}, {
   3.800228464110935*^9, 3.8002285375864964`*^9}, {3.800228683311036*^9, 
   3.8002286846946077`*^9}, {3.800228716996704*^9, 3.80022875168081*^9}, {
   3.800624410660576*^9, 3.800624411425878*^9}, {3.8006244559199266`*^9, 
   3.8006245129808693`*^9}, {3.800624792237196*^9, 3.800624830655877*^9}, {
   3.80062559165267*^9, 3.800625648611517*^9}, {3.800655793493121*^9, 
   3.8006558509841957`*^9}, {3.800957531165011*^9, 3.800957564520821*^9}, {
   3.800958308049366*^9, 3.80095833892982*^9}, {3.800958990903397*^9, 
   3.800958992771039*^9}, {3.800964235373386*^9, 3.800964241245124*^9}, {
   3.800964307015126*^9, 3.800964310119247*^9}, {3.800964610759062*^9, 
   3.8009646178580427`*^9}, {3.801192130680964*^9, 3.801192147172913*^9}, 
   3.801192243071125*^9},
 CellLabel->
  "In[369]:=",ExpressionUUID->"22c4a4b0-6408-4c4f-b180-1ef3ca254a5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.0738348656472088`"}], "+", 
  RowBox[{"0.39058219462207505`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.800227610015881*^9, 3.800227619304257*^9}, 
   3.8002285383044453`*^9, 3.800228632165649*^9, 3.800228754098584*^9, 
   3.800230726634253*^9, 3.800442463291485*^9, 3.800623953384671*^9, 
   3.800624515527975*^9, 3.800624831642289*^9, 3.8006250695958652`*^9, 
   3.800625650758325*^9, 3.800654194804982*^9, 3.8006558547375517`*^9, 
   3.800957566446115*^9, 3.800957975039233*^9, 3.80095976238144*^9, 
   3.800964246054871*^9, 3.800965362234906*^9, 3.801192149737309*^9, 
   3.801192243813929*^9, 3.8011950177261763`*^9, 3.8012582255645237`*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"3296dfd2-b34c-4ab6-96b6-43b5a521e30f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The following computations take much time", "Subsubsection",
 CellChangeTimes->{{3.800964366340969*^9, 3.800964377440154*^9}, 
   3.801252874965535*^9},ExpressionUUID->"b99b3f4a-f6c5-4620-a41e-\
7d2943c6ada5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "Kerr", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"step", "=", 
   RowBox[{"1", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kerr", "[", "step", "]"}], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", "\[Lambda]"}], "}"}], "/.", 
   RowBox[{"QNMdS", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s0", ",", "l0", ",", "m0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "step", ",", "a0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]flat", ",", "\[Lambda]flat"}], "}"}], ",", "50"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kerr", "[", "\[CapitalLambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Kerr", "[", "\[CapitalLambda]", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Omega]", ",", "\[Lambda]"}], "}"}], "/.", 
    RowBox[{"QNMdS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s0", ",", "l0", ",", "m0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[CapitalLambda]", ",", "a0"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Kerr", "[", 
        RowBox[{"\[CapitalLambda]", "-", "step"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "20000"], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "I"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "I"}]}], "}"}]}]}], ",", "50"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8004425584713717`*^9, 3.8004425634983253`*^9}, {
   3.8004426283919477`*^9, 3.800442656504567*^9}, {3.8006245772879353`*^9, 
   3.800624581561481*^9}, {3.800624689924972*^9, 3.800624728365674*^9}, {
   3.8006249657579393`*^9, 3.8006249860864983`*^9}, {3.8006250285241413`*^9, 
   3.800625087147399*^9}, {3.8006251720308533`*^9, 3.800625173525878*^9}, 
   3.800654198279044*^9, 3.800654517380993*^9, {3.800655183867456*^9, 
   3.800655248520482*^9}, {3.800957573252054*^9, 3.8009576002414293`*^9}, 
   3.8009579287141857`*^9, {3.800958035332624*^9, 3.800958038945189*^9}, {
   3.80095810574769*^9, 3.800958131599628*^9}, {3.800958891608873*^9, 
   3.8009588935200043`*^9}, {3.8009642532275887`*^9, 3.800964261056876*^9}, {
   3.8009654807166348`*^9, 3.800965482605695*^9}, {3.8011934526495543`*^9, 
   3.801193472223496*^9}, 3.801195026107313*^9},
 CellLabel->
  "In[374]:=",ExpressionUUID->"52a50dcd-1d79-49a4-8bd1-1952cc56850a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.585897297744614978643070257830080535307301830503303552736674292889237411\
90855`50.146928965511236", "-", 
    RowBox[{
    "0.07560437378953796578325557499571545616566454511973380416561945667135661\
243489`49.257654391140456", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.072959738661441053216167446603850499363294326254914171259534511629\
2146582173`50.14703707424119"}], "+", 
    RowBox[{
    "0.39046401299292252287830319304204133359394266753222456407388538447836028\
433572`49.251061217419554", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800228819950087*^9, 3.8002288954684057`*^9, 3.8002307379421673`*^9, 
   3.8004424704822187`*^9, 3.800442574096258*^9, {3.800442643266736*^9, 
   3.800442668411968*^9}, 3.8006240009705544`*^9, 3.800624540682955*^9, 
   3.800624683310849*^9, 3.800624783222041*^9, 3.800625080798794*^9, 
   3.8006251471467323`*^9, 3.800625238408329*^9, 3.800625744668437*^9, 
   3.800654221513447*^9, 3.800654600938348*^9, 3.8006553383776093`*^9, 
   3.800655921443015*^9, 3.800957661047594*^9, 3.8009580326535254`*^9, 
   3.800958098991516*^9, 3.800958193094219*^9, 3.800958996033051*^9, 
   3.8009643580795937`*^9, 3.8009654139433413`*^9, 3.8009655432002068`*^9, 
   3.801193438055489*^9, 3.801193514273404*^9, 3.8011951176203527`*^9, 
   3.80125827390031*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"4426a501-df32-46f6-971f-a6ad9df6759a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "*", "step"}], ",", 
         RowBox[{"Kerr", "[", 
          RowBox[{"p", "*", "step"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", "p"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"lsre\[Omega]", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ls", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"ls", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}], "//", "Re"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "ls", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"lsim\[Omega]", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ls", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"ls", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}], "//", "Im"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "ls", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"lsre\[Omega]", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(M\), \(2\)]\)\[CapitalLambda]\>\"", ",", 
      "\"\<Re[M\[Omega]]\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"lsim\[Omega]", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(M\), \(2\)]\)\[CapitalLambda]\>\"", ",", 
      "\"\<Im[M\[Omega]]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.800227917902701*^9, 3.800227925741384*^9}, {
  3.800227956219572*^9, 3.800228105116898*^9}, {3.800228189504898*^9, 
  3.8002282537322817`*^9}, {3.800230798701169*^9, 3.800230844208593*^9}, {
  3.800231100583112*^9, 3.800231115269758*^9}, {3.800625158575683*^9, 
  3.800625168159918*^9}, {3.8006255678927593`*^9, 3.800625580187851*^9}, {
  3.80095900454082*^9, 3.800959005258972*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"5092da24-a14c-433e-8875-46af12ca82dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10000"], ",", 
     "0.5858972977446149786430702578300805353073018305033035527366742928892374\
1190855`50.146928965511236"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "5000"], ",", 
     "0.5857775644044775383226748306684583510847382036844368476562197794922736\
7532536`50.14692988200714"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "10000"], ",", 
     "0.5856577748204504986540869974262874053956752487010512478208902044590328\
2489344`50.14693079918488"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2500"], ",", 
     "0.5855379289243956735231391356607713949544477518431607113914363408012974\
6754989`50.146931717045405"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2000"], ",", 
     "0.5854180266480438433280467698618598615595378552343578820606884333579065\
0502409`50.14693263558963"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "5000"], ",", 
     "0.5852980679229944041040943437403489761041076211052845015946935874464610\
6162862`50.14693355481851"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "10000"], ",", 
     "0.5851780526807150154418634942552873142934229754928987783292358440081810\
5281772`50.14693447473295"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "1250"], ",", 
     "0.5850579808525412471939359573409267400451534263799077910531521923549148\
8727278`50.14693539533391"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "10000"], ",", 
     "0.5849378523696762249649780754870115190376029371466238754102281705890701\
8000877`50.14693631662234"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "1000"], ",", 
     "0.5848176671631902743800885733492809904732546235004252171998059847167888\
4761173`50.146937238599136"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["11", "10000"], ",", 
     "0.5846974251640205641262658184829542970239137209255589815868359666752366\
0332966`50.14693816126529"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2500"], ",", 
     "0.5845771263029707477618251891571455642424474012089546903302230665608538\
922002`50.14693908462173"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["13", "10000"], ",", 
     "0.5844567705107106042885714290722395796619924873549069958897564512725038\
5835572`50.1469400086694"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "5000"], ",", 
     "0.5843363577177756774815049787079406191088286276572883705196087964722166\
576782`50.14694093340923"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2000"], ",", 
     "0.5842158878545669139708152340127182379507483078189428169966531943666305\
9627947`50.14694185884221"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "625"], ",", 
     "0.5840953608513503000708874942344135366628270397360343275226928436845251\
3906948`50.14694278496927"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["17", "10000"], ",", 
     "0.5839747766382564973510240209084532404902948548747413572877708371330979\
0793818`50.14694371179137"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "5000"], ",", 
     "0.5838541351452804769425531383789210423444274437113328092046837760564566\
7072993`50.146944639309474"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19", "10000"], ",", 
     "0.5837334363022811525769736617359310585925598279573126475917358013493503\
8822065`50.14694556752454"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "500"], ",", 
     "0.5836126800389810123497551397103546622764252233351176260345146588564227\
2666326`50.146946496437515"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800227928907456*^9, {3.8002280085030937`*^9, 3.800228020978047*^9}, {
   3.80022808396418*^9, 3.8002281072832613`*^9}, 3.800228254424119*^9, 
   3.800228969705976*^9, 3.800230787665577*^9, {3.800230827892728*^9, 
   3.800230845871324*^9}, 3.800231115936194*^9, 3.800442784497631*^9, 
   3.8006242857549887`*^9, 3.800625539030881*^9, 3.80062558298964*^9, 
   3.800626198212809*^9, 3.800654402062175*^9, 3.800655178210725*^9, 
   3.800655787136251*^9, 3.8006563008853893`*^9, 3.800957914276494*^9, 
   3.800958409437763*^9, 3.800958999204458*^9, 3.800959289727365*^9, 
   3.800964656673291*^9, 3.8009654773541193`*^9, 3.800965763407058*^9, 
   3.801193738574963*^9, 3.8011953635314407`*^9, 3.801258538161811*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"214291da-bd43-4532-9dd0-402fc7b12666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10000"], ",", 
     RowBox[{
     "-", "0.07560437378953796578325557499571545616566454511973380416561945667\
135661243489`49.257654391140456"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "5000"], ",", 
     RowBox[{
     "-", "0.07557918350262276455946558630732102038507277772938356868587371102\
00332926398`49.257599343889304"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "10000"], ",", 
     RowBox[{
     "-", "0.07555398148149334957387641768359414011720965742438760916382229720\
803261670997`49.25754424147816"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2500"], ",", 
     RowBox[{
     "-", "0.07552876771230039653284684150209447219845549013777472478725151230\
220067257078`49.257489083812175"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2000"], ",", 
     RowBox[{
     "-", "0.07550354218116764606531304998939226145181469889594489774582131021\
09514509343`49.25743387079627"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "5000"], ",", 
     RowBox[{
     "-", "0.07547830487419183199252933260783495003292263201776275044761441438\
08587870446`49.25737860233514"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "10000"], ",", 
     RowBox[{
     "-", "0.07545305577744260935228894390241488383345487630036403727680568923\
615634108105`49.2573232783332"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "1250"], ",", 
     RowBox[{
     "-", "0.07542779487696248217659674832483148190491023440347020111362480312\
519185627353`49.257267898694685"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "10000"], ",", 
     RowBox[{
     "-", "0.07540252215876673102176013278065978218402562863172013067305720950\
782652375843`49.257212463323555"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "1000"], ",", 
     RowBox[{
     "-", "0.07537723760884334024985955271563628282404987102754548870054692256\
536845337448`49.2571569721235"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["11", "10000"], ",", 
     RowBox[{
     "-", "0.07535194121315292506055492327920441369037589765273394616003139629\
919339697176`49.257101424998034"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2500"], ",", 
     RowBox[{
     "-", "0.07532663295762865827217888328700391548294543923036801735287987662\
56987840404`49.2570458218504"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["13", "10000"], ",", 
     RowBox[{
     "-", "0.07530131282817619685106274615693412936594495489027058909112987722\
256656473324`49.256990162583556"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "5000"], ",", 
     RowBox[{
     "-", "0.07527598081067360818803570852236797069371688806012717672129206792\
416051164768`49.256934447100285"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2000"], ",", 
     RowBox[{
     "-", "0.07525063689097129612103261363623122055488357092602689513708365351\
112752825672`49.25687867530308"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "625"], ",", 
     RowBox[{
     "-", "0.07522528105489192670274026277476221839596492731469837945818131436\
080736930353`49.2568228470942"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["17", "10000"], ",", 
     RowBox[{
     "-", "0.07519991328823035371220693343217160834226928952708144473519835111\
440394572333`49.25676696237568"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "5000"], ",", 
     RowBox[{
     "-", "0.07517453357675354390933439796803051556498533523978983985346132826\
301487677279`49.25671102104926"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19", "10000"], ",", 
     RowBox[{
     "-", "0.07514914190620050203116634032747531773609930638046677544124236289\
459681566974`49.25665502301647"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "500"], ",", 
     RowBox[{
     "-", "0.07512373826228219552888164129821008595376730294103466777174084555\
408406324353`49.256598968178594"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800227928907456*^9, {3.8002280085030937`*^9, 3.800228020978047*^9}, {
   3.80022808396418*^9, 3.8002281072832613`*^9}, 3.800228254424119*^9, 
   3.800228969705976*^9, 3.800230787665577*^9, {3.800230827892728*^9, 
   3.800230845871324*^9}, 3.800231115936194*^9, 3.800442784497631*^9, 
   3.8006242857549887`*^9, 3.800625539030881*^9, 3.80062558298964*^9, 
   3.800626198212809*^9, 3.800654402062175*^9, 3.800655178210725*^9, 
   3.800655787136251*^9, 3.8006563008853893`*^9, 3.800957914276494*^9, 
   3.800958409437763*^9, 3.800958999204458*^9, 3.800959289727365*^9, 
   3.800964656673291*^9, 3.8009654773541193`*^9, 3.800965763407058*^9, 
   3.801193738574963*^9, 3.8011953635314407`*^9, 3.801258538163685*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"468bcba3-8ae5-440f-99d7-0a8969332505"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQress8/qRmZT9TvEpG1bvf2QP4WvZP1Gwnr5h3yP7
RKNQA62VxvayAhvit+6FyVvZM3a85Ny155H9n5UfL/kmOdh3q92bum83TL2z
vVRrC/PhXY/sj+/a0cv2wc0+0+Jy0PGdMP1e9v0XDjSf3vHIftLpeo/9tb72
P244Tzu/HWZegH3qjaCuy9se2evnLWbcwxpk/zzgSfz1rTDzg+3v7n8ndnvL
I/sp39jiZ/iE2n+Ym7H+3maYfWH2/PEemo82PbL/VZe1p2RyhH1eUUvL040w
+6PsG52ED77Y8Mg+nv2cZOCtaPufJq/vvV4Pc0+s/cFVTPferXtkf7TfsFxX
Md7+53//fR/XwtyXYP+9+2T9lzWP7AEG4KZM
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\)\[CapitalLambda]\"", 
     TraditionalForm], 
    FormBox["\"Re[M\[Omega]]\"", TraditionalForm]},
  AxesOrigin->{0, 0.5834857568331128},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.002}, {0.5834857568331128, 0.585897297744615}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.800227928907456*^9, {3.8002280085030937`*^9, 3.800228020978047*^9}, {
   3.80022808396418*^9, 3.8002281072832613`*^9}, 3.800228254424119*^9, 
   3.800228969705976*^9, 3.800230787665577*^9, {3.800230827892728*^9, 
   3.800230845871324*^9}, 3.800231115936194*^9, 3.800442784497631*^9, 
   3.8006242857549887`*^9, 3.800625539030881*^9, 3.80062558298964*^9, 
   3.800626198212809*^9, 3.800654402062175*^9, 3.800655178210725*^9, 
   3.800655787136251*^9, 3.8006563008853893`*^9, 3.800957914276494*^9, 
   3.800958409437763*^9, 3.800958999204458*^9, 3.800959289727365*^9, 
   3.800964656673291*^9, 3.8009654773541193`*^9, 3.800965763407058*^9, 
   3.801193738574963*^9, 3.8011953635314407`*^9, 3.8012585382984*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"a164dedb-2eb0-4e76-9cf0-68bd0338de06"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQress8/qRmZT9u8A7L85Fbd4P4WvZq3xO89SI3Lw/
0SjUQGulsf3aNd3ljeEweSt7Xxfr4luhm/f/Wfnxkm+Sg71RRZqNcQhMvbP9
h39/L3UHbd5/fNeOXrYPbva17Z/MngTA9HvZq+80ybDx37x/0ul6j/21vvbT
jbemTfGFmRdgf7gvxeiN9+b9+nmLGfewBtl/jDI+7ewFMz/YfqWCkOFsj837
p3xji5/hE2q/I+Fj8ic3mH1h9ipTDiZ7um7e/6sua0/J5Ah7XZ1igwXOMPuj
7J0mfTv5zXHz/nj2c5KBt6Lt/6rbGPg6wNwTa6/kbpK82G7z/qP9huW6ivH2
kxzPJ/20gbkvwd4n8a+ev/Xm/QBJC5uV
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\)\[CapitalLambda]\"", 
     TraditionalForm], 
    FormBox["\"Im[M\[Omega]]\"", TraditionalForm]},
  AxesOrigin->{0, -0.075097036288546},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.002}, {-0.07560437378953797, -0.07512373826228219}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.800227928907456*^9, {3.8002280085030937`*^9, 3.800228020978047*^9}, {
   3.80022808396418*^9, 3.8002281072832613`*^9}, 3.800228254424119*^9, 
   3.800228969705976*^9, 3.800230787665577*^9, {3.800230827892728*^9, 
   3.800230845871324*^9}, 3.800231115936194*^9, 3.800442784497631*^9, 
   3.8006242857549887`*^9, 3.800625539030881*^9, 3.80062558298964*^9, 
   3.800626198212809*^9, 3.800654402062175*^9, 3.800655178210725*^9, 
   3.800655787136251*^9, 3.8006563008853893`*^9, 3.800957914276494*^9, 
   3.800958409437763*^9, 3.800958999204458*^9, 3.800959289727365*^9, 
   3.800964656673291*^9, 3.8009654773541193`*^9, 3.800965763407058*^9, 
   3.801193738574963*^9, 3.8011953635314407`*^9, 3.8012585383335457`*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"2f0e3868-a284-4a36-8a4d-ca18c73ae500"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extrapolation to \[CapitalLambda]=0", "Subsubsection",
 CellChangeTimes->{{3.800964431767565*^9, 
  3.800964441027273*^9}},ExpressionUUID->"7bdff951-657d-4515-9498-\
413429874e79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"o", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Fit", "[", 
         RowBox[{"lsre\[Omega]", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
          "\[CapitalLambda]"}], "]"}], ",", "\[CapitalLambda]", ",", "0"}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"o", ",", "5", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"o", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Fit", "[", 
         RowBox[{"lsim\[Omega]", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SuperscriptBox["\[CapitalLambda]", "i"], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
          "\[CapitalLambda]"}], "]"}], ",", "\[CapitalLambda]", ",", "0"}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"o", ",", "5", ",", "19"}], "}"}]}], "]"}], "//", 
  "TableForm"}]}], "Input",
 CellChangeTimes->{{3.800229016892453*^9, 3.800229067696617*^9}, {
  3.8002291192910147`*^9, 3.8002291244435873`*^9}, {3.800442829140486*^9, 
  3.80044284562059*^9}, {3.800624357898654*^9, 3.800624397024671*^9}, {
  3.8009583652906513`*^9, 3.8009583669655743`*^9}, {3.8009588302171297`*^9, 
  3.800958843703924*^9}, {3.8009645109243517`*^9, 3.800964546947921*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"d1778646-c41f-421f-94b4-0b3b2d5e593d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", 
     "0.5860169749088706295197143735571506967877614231069054687131738476994947\
1681787`48.970837706455555"},
    {"6", 
     "0.5860169749088703205709323974067326254706171885044859335572156069124669\
9899183`48.89165646040793"},
    {"7", 
     "0.5860169749088703219219640108024320360724980352407045850208644209656998\
9334946`48.82470967077732"},
    {"8", 
     "0.5860169749088703219156931093015199691633279908202695748983882791547623\
953921`48.76671772379963"},
    {"9", 
     "0.5860169749088703219157237877669214202311624845610037240168135577912313\
3267019`48.71556520135225"},
    {"10", 
     "0.5860169749088703219157236303727974573124908745080855175177514660536500\
5336531`48.669807710791574"},
    {"11", 
     "0.5860169749088703219157236312163998999549690172125812721898210690701029\
2247271`48.62841502563335"},
    {"12", 
     "0.5860169749088703219157236312116904197460813945497784369611113363300138\
098007`48.59062646474395"},
    {"13", 
     "0.5860169749088703219157236312117177362628239042039635339294453304924808\
8311852`48.55586435848473"},
    {"14", 
     "0.5860169749088703219157236312117175719775480899475781572519546429773207\
1022529`48.523679675113335"},
    {"15", 
     "0.5860169749088703219157236312117175730001918575775755871099093916213588\
8832811`48.49371645173589"},
    {"16", 
     "0.5860169749088703219157236312117175729936133344140067844180089825872626\
5124813`48.46568772813565"},
    {"17", 
     "0.5860169749088703219157236312117175729936570057497803335737112602541854\
1830082`48.439358789413305"},
    {"18", 
     "0.5860169749088703219157236312117175729936567069999357153038249827061497\
4491687`48.41453520568827"},
    {"19", 
     "0.5860169749088703219157236312117175729936567091021627485832328222949560\
603416`48.39105410983875"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8002290603644123`*^9, 3.800229068462059*^9}, 
   3.80022912574131*^9, 3.8004427960902443`*^9, {3.800442835623707*^9, 
   3.800442846422772*^9}, 3.800624292684486*^9, {3.800624360474634*^9, 
   3.800624397550787*^9}, 3.8006255469742813`*^9, 3.80065446228924*^9, 
   3.8006564261878443`*^9, 3.800958794320372*^9, 3.800958845245606*^9, 
   3.800959300186091*^9, 3.80096466314913*^9, 3.800965847741465*^9, 
   3.801193747730535*^9, 3.801258548014738*^9},
 CellLabel->
  "Out[383]//TableForm=",ExpressionUUID->"d471074f-aa3e-498b-80ea-\
b50fe1788c69"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", 
     RowBox[{
     "-", "0.07562955235606147654202340858537634810333004012247440527361993363\
431919913657`48.080507709122905"}]},
    {"6", 
     RowBox[{
     "-", "0.07562955235606141367434516111808596723492111502050715638972165860\
676663159177`48.00132646307528"}]},
    {"7", 
     RowBox[{
     "-", "0.07562955235606141394849174635404086110041902693038899266302064071\
91649278268`47.93437967344467"}]},
    {"8", 
     RowBox[{
     "-", "0.07562955235606141394722171805116786749051663706195791581652338976\
227709252293`47.87638772646699"}]},
    {"9", 
     RowBox[{
     "-", "0.07562955235606141394722792260468969814880153428861076945349047707\
056777604177`47.8252352040196"}]},
    {"10", 
     RowBox[{
     "-", "0.07562955235606141394722789080678505053996552377395002459708170369\
489002864037`47.779477713458924"}]},
    {"11", 
     RowBox[{
     "-", "0.07562955235606141394722789097706687187725195986738399831189519821\
539364290337`47.7380850283007"}]},
    {"12", 
     RowBox[{
     "-", "0.07562955235606141394722789097611696299261127790526458485493545907\
856748766508`47.7002964674113"}]},
    {"13", 
     RowBox[{
     "-", "0.07562955235606141394722789097612246922148094497621843515761426327\
782884815263`47.66553436115209"}]},
    {"14", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243612521494981068654135855950710\
426905588365`47.633349677780686"}]},
    {"15", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243633112703872206837667338218471\
74334722399`47.60338645440324"}]},
    {"16", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243632980301814249300147932289203\
076282928848`47.575357730803006"}]},
    {"17", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243632981180608478997025398042669\
715512726806`47.549028792080655"}]},
    {"18", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243632981174587916192036636463944\
979047221894`47.52420520835562"}]},
    {"19", 
     RowBox[{
     "-", "0.07562955235606141394722789097612243632981174630795081149560678456\
331443321187`47.5007241125061"}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8002290603644123`*^9, 3.800229068462059*^9}, 
   3.80022912574131*^9, 3.8004427960902443`*^9, {3.800442835623707*^9, 
   3.800442846422772*^9}, 3.800624292684486*^9, {3.800624360474634*^9, 
   3.800624397550787*^9}, 3.8006255469742813`*^9, 3.80065446228924*^9, 
   3.8006564261878443`*^9, 3.800958794320372*^9, 3.800958845245606*^9, 
   3.800959300186091*^9, 3.80096466314913*^9, 3.800965847741465*^9, 
   3.801193747730535*^9, 3.801258548115546*^9},
 CellLabel->
  "Out[384]//TableForm=",ExpressionUUID->"43a35b51-67bb-41f8-ab1f-\
aa2950bf2426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Fit", "[", 
  RowBox[{
   RowBox[{"lsre\[Omega]", "+", 
    RowBox[{"I", " ", "lsim\[Omega]"}]}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "18"}], "}"}]}], "]"}], ",", 
   "\[CapitalLambda]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", "\[CapitalLambda]", ",", "0"}], "]"}], ",", "20"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "-", "\[Omega]flat"}]}], "Input",
 CellChangeTimes->{{3.800228119946607*^9, 3.8002281713466253`*^9}, {
   3.800228266444713*^9, 3.800228327657233*^9}, {3.800442931033739*^9, 
   3.800443000412182*^9}, {3.800656434905881*^9, 3.800656438815683*^9}, {
   3.80095829974634*^9, 3.800958300533182*^9}, 3.800959314281219*^9},
 CellLabel->
  "In[385]:=",ExpressionUUID->"409319bf-6017-48db-9f7d-c667dda7657d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "0.5860169749088703219157236312117175729936567069999356379025`47.\
17599336755056", "-", 
    RowBox[{
    "0.07562955235606141394722789097612243632981174587916191359158786052553494\
688513`47.17599336755056", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "0.4723819401125203537007146159576794873412544129420421569839`47.\
00149215746929", "-", 
     RowBox[{
     "0.7241090493960892872784710680125936908172079109318625621411`47.\
038871637842966", " ", "\[ImaginaryI]"}]}], ")"}], " ", "\[CapitalLambda]"}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "0.2926648464482691106214254157758145524623961222567281652591`46.\
96344806488778", "+", 
     RowBox[{
     "1.402699852443979476196953825545665245511788477564196046602`47.\
104992409663566", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3.399765676015077284722462357897270699489978164115614916241`47.\
0384368498449", "+", 
     RowBox[{
     "2.2512415128388532470494656545767767274808455607850992819122`47.\
00241710150197", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "13.5404012892125285284190334852804639491670679247840681569896`47.\
00742601448879", "-", 
     RowBox[{
     "2.7834697200575568151724840273803418028169260539233032033656`46.\
889228225787356", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "28.7304660084807819126523233361834008257057947497339476316053`47.\
002262651210906", "-", 
     RowBox[{
     "43.4968735718550701918979167879099297948765983474643374236456`47.\
03851026405749", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "5"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "41.9193226581475335755696302621086094605043303936269558214219`46.\
96027652895643", "+", 
     RowBox[{
     "205.9771965314633197157853153832986780924050890514144503366767`47.\
10517969133378", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "6"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "739.360094048929651268898248188088100816077685503516741783391`47.\
038418154406415", "+", 
     RowBox[{
     "489.898254342492213962591334657894048765594171527884846179315`47.\
002456322792206", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "7"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "3790.3756553241126934826612238355516335291114339478266877065539`47.\
00751418042166", "-", 
     RowBox[{
     "767.7189625113358158517036364715288098037064373717169388907944`46.\
88761840031337", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "8"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "9558.4211986365066640974695486044209927208298668158724079027125`47.\
002543194943776", "-", 
     RowBox[{
     "14405.3126388112698922147141246981483548134413047445946946126422`47.\
03837666935881", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "9"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "15606.6632961564017772060894135576352098325583689154987999830598`46.\
95934005450318", "+", 
     RowBox[{
     "77245.1308709573168638334141507679182001795257343344156557731711`47.\
10523350943712", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "10"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "303997.0539615143011573375578284860495996275988790619614246467371`47.\
03835239540502", "+", 
     RowBox[{
     "201879.1667693974169498227592523075812513525344932948524749010681`47.\
00259392425239", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "11"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1.678049344885875368131794809230133071790219039230807492546321741`47.\
00753841216298*^6", "-", 
     RowBox[{
     "338485.089244681131296367318093124249236158035642470111539170016`46.\
88716862357382", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "12"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4.492605241237694796595831344800374795477568095091658388259322615`47.\
002629813254046*^6", "-", 
     RowBox[{
     "6.7611760472314811630362115903744194719463131977722130252243539662`47.\
03833520082982*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "13"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "7.6729463866682381201296959785419087099159490075585172657734707673`46.\
95897248782888*^6", "+", 
     RowBox[{
     "3.80853210308521903376898508153366283938619984538137408625416033908`47.\
105254453809124*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "14"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "1.560706548606196814747680757618456632382097577437104437707032826422`47.\
03832172076163*^8", "+", 
     RowBox[{
     "1.037519364197707764637064769145191499144533492129604651372966492706`47.\
002657922974244*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "15"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "8.927509496206523370341543611997122649517054784820190508926956139526`47.\
007551303766505*^8", "-", 
     RowBox[{
     "1.796852498494694479136502717396558215154454025529416673274243303993`46.\
886928024761104*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "16"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "2.4386520031694871503300289016027565311947397773169210862367644607654`47.\
00268085265319*^9", "-", 
     RowBox[{
     "3.6670136971270149981898952283259082278363429370265122579978771713739`\
47.038310716597465*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "17"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "4.9639155680789258902676634227597390850571183442002418008492359490675`46.\
95900970058959*^9", "+", 
     RowBox[{
     "2.46317338239898411842586965709710279486974709814751146362886720070874`\
47.10525233794323*^10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalLambda]", "18"]}]}]], "Output",
 CellChangeTimes->{{3.800228151134684*^9, 3.800228172176278*^9}, {
   3.800228282487492*^9, 3.80022832805264*^9}, 3.800228978150893*^9, {
   3.800442934258565*^9, 3.800442962693269*^9}, 3.800443000928936*^9, 
   3.8006564397371187`*^9, 3.8009588018276253`*^9, 3.800959315642614*^9, 
   3.800964684740302*^9, 3.8009658857823544`*^9, 3.801193761922101*^9, 
   3.8012585566768084`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"c999b4af-5af8-4e8c-95b2-d0dcee6071f4"],

Cell[BoxData[
 RowBox[{"0.58601697490887032191572363121171757299`20.14692804969626", "-", 
  RowBox[{
  "0.07562955235606141394722789097612243633`19.25770938332623", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.800228151134684*^9, 3.800228172176278*^9}, {
   3.800228282487492*^9, 3.80022832805264*^9}, 3.800228978150893*^9, {
   3.800442934258565*^9, 3.800442962693269*^9}, 3.800443000928936*^9, 
   3.8006564397371187`*^9, 3.8009588018276253`*^9, 3.800959315642614*^9, 
   3.800964684740302*^9, 3.8009658857823544`*^9, 3.801193761922101*^9, 
   3.801258556678944*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"a7d54eff-a0af-43cc-892a-d1b623c28006"],

Cell[BoxData[
 RowBox[{"8.87023787754515`*^-12", "+", 
  RowBox[{"3.3938574173220104`*^-11", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.800228151134684*^9, 3.800228172176278*^9}, {
   3.800228282487492*^9, 3.80022832805264*^9}, 3.800228978150893*^9, {
   3.800442934258565*^9, 3.800442962693269*^9}, 3.800443000928936*^9, 
   3.8006564397371187`*^9, 3.8009588018276253`*^9, 3.800959315642614*^9, 
   3.800964684740302*^9, 3.8009658857823544`*^9, 3.801193761922101*^9, 
   3.801258556680406*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"e877d2d5-5631-4e96-ac44-1245b2232456"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1640, 960},
WindowMargins->{{73, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (2020\:5e744\:67088\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b840b971-b75b-40a2-b155-7a3e3498d3df"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 658, 17, 215, "Section",ExpressionUUID->"1dc4f678-4cbe-4bc1-bcc1-16b8cd862899"],
Cell[1241, 41, 224, 4, 46, "Input",ExpressionUUID->"a9ffa51a-a60a-4495-b6ad-798c38147c82"],
Cell[CellGroupData[{
Cell[1490, 49, 273, 4, 81, "Subsection",ExpressionUUID->"6afa3d25-a7cc-4557-babf-9a1adbdbbd96"],
Cell[1766, 55, 10186, 280, 718, "Input",ExpressionUUID->"822713d4-94f3-4a1a-938c-e385da4ac35c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11989, 340, 247, 4, 81, "Subsection",ExpressionUUID->"be81f2f5-ed0c-440b-93aa-9d51e3f4d004"],
Cell[12239, 346, 11487, 293, 776, "Input",ExpressionUUID->"1f2c8855-9f68-4418-8a69-bd9c37f0f15d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23763, 644, 254, 4, 81, "Subsection",ExpressionUUID->"956b810e-2034-47f1-bc89-14c0b4cf8192"],
Cell[24020, 650, 3932, 94, 202, "Input",ExpressionUUID->"37854fe2-9e0d-4ad8-8222-54fa36a5b670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27989, 749, 233, 4, 81, "Subsection",ExpressionUUID->"e83d2530-99ff-447e-ac87-01a33d2c86c5"],
Cell[28225, 755, 1629, 39, 140, "Input",ExpressionUUID->"06c5d688-cd85-41a3-8576-6dc604a8a23f"],
Cell[CellGroupData[{
Cell[29879, 798, 780, 19, 46, "Input",ExpressionUUID->"a5a33a6f-ca85-4a44-b545-596f3b40deb2"],
Cell[30662, 819, 7597, 209, 1057, "Output",ExpressionUUID->"0dee8077-31a0-4292-b9cb-d7756a241005"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38308, 1034, 214, 4, 55, "Subsection",ExpressionUUID->"64126678-ce03-45dd-a660-9d729b879d67"],
Cell[CellGroupData[{
Cell[38547, 1042, 2991, 87, 236, "Input",ExpressionUUID->"10e5da31-e184-4997-bdab-3c3a0223e062"],
Cell[41541, 1131, 468, 8, 52, "Output",ExpressionUUID->"6d3f091c-5a59-466c-a02a-121c920e82f1"],
Cell[42012, 1141, 991, 24, 52, "Output",ExpressionUUID->"b06f04ba-dfef-4253-a499-b4e478d84b53"],
Cell[43006, 1167, 990, 24, 52, "Output",ExpressionUUID->"cf13e892-6682-4aee-b6da-12a7c006eff1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44033, 1196, 2697, 83, 236, "Input",ExpressionUUID->"dfd98dc5-4825-4bdf-a553-02eb0da841b7"],
Cell[46733, 1281, 253, 5, 52, "Output",ExpressionUUID->"3b611286-71da-42b5-b63b-5adf5058fdea"],
Cell[46989, 1288, 779, 21, 52, "Output",ExpressionUUID->"aaeefdd6-ef23-45f2-bcf1-e91c6e0897f1"],
Cell[47771, 1311, 778, 21, 52, "Output",ExpressionUUID->"f4255520-3174-43af-bf07-64da4801372d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48598, 1338, 183, 3, 55, "Subsection",ExpressionUUID->"8d21e367-cb5f-4218-bcce-a81fb447f3c2"],
Cell[CellGroupData[{
Cell[48806, 1345, 2291, 54, 171, "Input",ExpressionUUID->"22c4a4b0-6408-4c4f-b180-1ef3ca254a5d"],
Cell[51100, 1401, 788, 13, 52, "Output",ExpressionUUID->"3296dfd2-b34c-4ab6-96b6-43b5a521e30f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51925, 1419, 215, 3, 67, "Subsubsection",ExpressionUUID->"b99b3f4a-f6c5-4620-a41e-7d2943c6ada5"],
Cell[CellGroupData[{
Cell[52165, 1426, 2386, 56, 164, "Input",ExpressionUUID->"52a50dcd-1d79-49a4-8bd1-1952cc56850a"],
Cell[54554, 1484, 1479, 29, 84, "Output",ExpressionUUID->"4426a501-df32-46f6-971f-a6ad9df6759a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56070, 1518, 2448, 70, 177, "Input",ExpressionUUID->"5092da24-a14c-433e-8875-46af12ca82dd"],
Cell[58521, 1590, 4683, 115, 849, "Output",ExpressionUUID->"214291da-bd43-4532-9dd0-402fc7b12666"],
Cell[63207, 1707, 5102, 135, 1005, "Output",ExpressionUUID->"468bcba3-8ae5-440f-99d7-0a8969332505"],
Cell[68312, 1844, 2864, 65, 341, "Output",ExpressionUUID->"a164dedb-2eb0-4e76-9cf0-68bd0338de06"],
Cell[71179, 1911, 2869, 65, 328, "Output",ExpressionUUID->"2f0e3868-a284-4a36-8a4d-ca18c73ae500"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74097, 1982, 186, 3, 67, "Subsubsection",ExpressionUUID->"7bdff951-657d-4515-9498-413429874e79"],
Cell[CellGroupData[{
Cell[74308, 1989, 1739, 45, 84, "Input",ExpressionUUID->"d1778646-c41f-421f-94b4-0b3b2d5e593d"],
Cell[76050, 2036, 2781, 67, 428, "Output",ExpressionUUID->"d471074f-aa3e-498b-80ea-b50fe1788c69"],
Cell[78834, 2105, 3094, 82, 428, "Output",ExpressionUUID->"43a35b51-67bb-41f8-ab1f-aa2950bf2426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81965, 2192, 945, 22, 112, "Input",ExpressionUUID->"409319bf-6017-48db-9f7d-c667dda7657d"],
Cell[82913, 2216, 6875, 178, 637, "Output",ExpressionUUID->"c999b4af-5af8-4e8c-95b2-d0dcee6071f4"],
Cell[89791, 2396, 670, 12, 52, "Output",ExpressionUUID->"a7d54eff-a0af-43cc-892a-d1b623c28006"],
Cell[90464, 2410, 593, 10, 52, "Output",ExpressionUUID->"e877d2d5-5631-4e96-ac44-1245b2232456"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


